Feature Generation for Long-tail Classification

The visual world naturally exhibits an imbalance in the number of object or scene instances resulting in a \emph{long-tailed distribution}. This imbalance poses significant challenges for classification models based on deep learning. Oversampling instances of the tail classes attempts to solve this imbalance. However, the limited visual diversity results in a network with poor representation ability. A simple counter to this is decoupling the representation and classifier networks and using oversampling only to train the classifier. In this paper, instead of repeatedly re-sampling the same image (and thereby features), we explore a direction that attempts to generate meaningful features by estimating the tail category's distribution. Inspired by ideas from recent work on few-shot learning, we create calibrated distributions to sample additional features that are subsequently used to train the classifier. Through several experiments on the CIFAR-100-LT (long-tail) dataset with varying imbalance factors and on mini-ImageNet-LT (long-tail), we show the efficacy of our approach and establish a new state-of-the-art. We also present a qualitative analysis of generated features using t-SNE visualizations and analyze the nearest neighbors used to calibrate the tail class distributions. Our code is available at https://github.com/rahulvigneswaran/TailCalibX.

==> figures/code/Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-08-15T05:46:45.685766Z",
     "start_time": "2021-08-15T05:46:45.668634Z"
    }
   },
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-08-15T05:46:47.463910Z",
     "start_time": "2021-08-15T05:46:47.446656Z"
    }
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-08-15T05:51:59.895995Z",
     "start_time": "2021-08-15T05:51:59.876603Z"
    }
   },
   "outputs": [],
   "source": [
    "with open('seed_wise_scores', 'r') as fid:\n",
    "    data = fid.readlines()\n",
    "    data = [list(map(float, line.strip().split(';'))) for line in data if line.strip()]\n",
    "data = np.array(data)\n",
    "print(data.shape)\n",
    "print(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-08-15T05:58:42.937979Z",
     "start_time": "2021-08-15T05:58:42.920293Z"
    }
   },
   "outputs": [],
   "source": [
    "columns = [(100, 1), (100, 2), (100, 3), (50, 1), (50, 2), (50, 3), (10, 1), (10, 2), (10, 3)]\n",
    "info = {'CE': [(0, 'CE'), (1, '+ TailCalib')],\n",
    "        'CosineCE': [(2, 'CosineCE'), (3, '+ TailCalib'), (4, '+ TailCalibX')],\n",
    "        'CBD': [(5, 'CBD'), (6, '+ TailCalib'), (7, '+ TailCalibX')]}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-08-15T06:36:06.509430Z",
     "start_time": "2021-08-15T06:36:05.496382Z"
    }
   },
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "plotting_info = [\n",
    "    ('CE', 0.9, [-1, 5]),\n",
    "    ('CosineCE', 0.45, [-1, 5]),\n",
    "    ('CBD', 0.45, [-0.5, 2.5]),\n",
    "]\n",
    "colors = ['#1f77b4', '#ff7f0e']\n",
    "\n",
    "for backbone, barWidth, ylim in plotting_info:\n",
    "    ridx, labels = zip(*info[backbone])\n",
    "    print(ridx, labels)\n",
    "    scores = data[ridx, :]\n",
    "\n",
    "    diff = scores[1:] - scores[0]\n",
    "\n",
    "    # set width of bar\n",
    "    fig = plt.figure(figsize =(6, 6))\n",
    "\n",
    "    # Set position of bar on X axis\n",
    "    N = diff.shape[0]\n",
    "    for k in range(N):\n",
    "        brx = k*barWidth + np.arange(scores.shape[1]) + [0, 0, 0, 1, 1, 1, 2, 2, 2]\n",
    "        plt.bar(brx, diff[k], color=colors[k], width = barWidth,\n",
    "                edgecolor ='grey', label=labels[k+1], zorder=3)\n",
    "\n",
    "    plt.grid()\n",
    "    plt.ylabel(f'Accuracy difference to baseline {backbone}')\n",
    "    plt.xlabel('(Seed, Imbalance Factor)')\n",
    "    plt.xticks(np.array([0, 1, 2, 4, 5, 6, 8, 9, 10]) + barWidth/2,\n",
    "                ['(1, 100)', '(2, 100)', '(3, 100)',\n",
    "                 '(1, 50)',  '(2, 50)',  '(3, 50)',\n",
    "                 '(1, 10)',  '(2, 10)',  '(3, 10)'], rotation=90)\n",
    "    # plt.xlabel('Imbalance Factor')\n",
    "    # plt.xticks(np.array([1, 5, 9]) + barWidth/2, [100, 50, 10])\n",
    "    plt.ylim(ylim)\n",
    "    plt.legend()\n",
    "    plt.title(f'Backbone: {backbone}')\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(f'Seedwise-{backbone}.pdf')\n"
   ]
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.12"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

